CLIC Higgs coupling prospects with a longer first energy stage

One of the most attractive features of a linear collider is the ability to extend its energy reach in stages, and to adapt the running plan flexibly in terms of maximum centre-of-mass energy and time spent at each stage. The baseline luminosity staging scenario for CLIC is well-established, and has been used to obtain sensitivity projections for Standard Model measurements and Beyond Standard Model scenarios. Here, as an exercise to illustrate what could be obtained from an alternative running scenario, Higgs coupling sensitivities are presented for the case where more data is collected at the initial stage $\sqrt{s}=380$ GeV, before proceeding to the higher energy stages of $\sqrt{s}=1.5$ and 3 TeV. This could be achieved through running for longer, or operating the collider at an increased repetition rate of 100 Hz at the initial stage, or a combination of both.

==> figures/eftFitResults.C <==
int eftAidan()
{
  //When not using .rootrc, please uncomment the following to get the proper style.
  gROOT->ProcessLine(".L ./CLICdpStyle.C");
  CLICdpStyle();


  TStyle *clicdpStyle = gROOT->GetStyle("Plain");
  clicdpStyle->SetPadTickX(0);


  // create the histograms such that the name and the title are relevant. The name can be set to "" i.e. empty
  TH1D*h1 = new TH1D("h1","h1",10,0,10);
  // set relevant axis titles. Especially care about units
  h1->SetYTitle("Sensitivity to effective Higgs couplings [%]");
  //h1->SetXTitle("parameter #[]{unit}");

  //fill in your data
  h1->SetBarWidth(0.22);
  h1->SetBarOffset(0.17);
  h1->SetFillColor(kRed);
  h1->GetYaxis()->SetTitleSize(0.05);
  h1->GetXaxis()->SetBinLabel(1,"ZZ");
  h1->GetXaxis()->SetBinLabel(2,"WW");
  h1->GetXaxis()->SetBinLabel(3,"#gamma#gamma");
  h1->GetXaxis()->SetBinLabel(4,"Z#gamma");
  h1->GetXaxis()->SetBinLabel(5,"gg");
  h1->GetXaxis()->SetBinLabel(6,"tt");
  h1->GetXaxis()->SetBinLabel(7,"cc");
  h1->GetXaxis()->SetBinLabel(8,"bb");
  h1->GetXaxis()->SetBinLabel(9,"#tau#tau");
  h1->GetXaxis()->SetBinLabel(10,"#mu#mu");
  h1->SetBinContent(1,3.6);
  h1->SetBinContent(2,3.2);
  h1->SetBinContent(3,3.6);
  h1->SetBinContent(4,11.);
  h1->SetBinContent(5,2.3);
  h1->SetBinContent(6,3.5);
  //h1->SetBinContent(7,);
  h1->SetBinContent(8,5.3);
  h1->SetBinContent(9,3.4);
  h1->SetBinContent(10,5.5);
  h1->Draw("bar");


  TH1D* h380 = new TH1D("h380","h380",10,0,10);
  h380->SetBarWidth(0.22);
  h380->SetBarOffset(0.39);
  h380->SetFillColor(kGreen+2);
  h380->SetBinContent(1,0.3);
  h380->SetBinContent(2,0.3);
  h380->SetBinContent(3,1.3);
  h380->SetBinContent(4,9.3);
  h380->SetBinContent(5,0.9);
  h380->SetBinContent(6,3.1);
  h380->SetBinContent(7,2.1);
  h380->SetBinContent(8,0.64);
  h380->SetBinContent(9,1.0);
  h380->SetBinContent(10,4.3);
  h380->Draw("bar,same");

  TH1D* h3000 = new TH1D("h3000","h3000",10,0,10);
  h3000->SetBarWidth(0.22);
  h3000->SetBarOffset(0.61);
  h3000->SetFillColor(kGreen);
  h3000->SetBinContent(1,0.16);
  h3000->SetBinContent(2,0.14);
  h3000->SetBinContent(3,1.1);
  h3000->SetBinContent(4,2.5);
  h3000->SetBinContent(5,0.6);
  h3000->SetBinContent(6,2.1);
  h3000->SetBinContent(7,1.2);
  h3000->SetBinContent(8,0.36);
  h3000->SetBinContent(9,0.65);
  h3000->SetBinContent(10,3.5);
  h3000->Draw("bar,same");


  TLegend *legend = new TLegend(0.47,0.75,0.9,0.88,NULL,"brNDC");

  legend->SetTextAlign(12);
  legend->SetTextSize(0.025);
  legend->SetTextFont(62);

  TLegendEntry* entry1 = legend->AddEntry(h1,"HL-LHC 14 TeV (6 ab^{-1})","F");
  entry1->SetTextColor(h1->GetLineColor());
  TLegendEntry* entry2 = legend->AddEntry(h380,"HL-LHC + CLIC 350 GeV (4 ab^{-1})","F");
  entry2->SetTextColor(h380->GetLineColor());
  TLegendEntry* entry3 = legend->AddEntry(h3000,"HL-LHC + CLIC 350 GeV (4 ab^{-1})","F");
  //TLegendEntry* entry3 = legend->AddEntry(h3000,"#splitline{CLIC 350 GeV (4 ab^{-1})}{ + 1.4 TeV (2.5 ab^{-1}) + 3 TeV (5 ab^{-1})}","F");
  entry3->SetTextColor(h3000->GetLineColor());

  legend->SetFillColor(kWhite);
  legend->Draw();

  TLatex *text = new TLatex();
  text->SetTextSize(0.025);
  text->SetTextFont(62);
  text->DrawLatexNDC(0.58, 0.735, "+ 1.4 TeV (2.5 ab^{-1}) + 3 TeV (5 ab^{-1})");

  return 0;

  c1->SaveAs("HistoExample1.pdf");

  
}

